When Is Log-Periodic Power-Law Analysis Useful for Predicting Network Collapse? A Reproducible Study and a Practical Validity Test

Log-periodic power-law (LPPL) analysis describes critical transitions in financial markets, earthquakes, and material fracture, and has been proposed for forecasting the time of catastrophic failures in communication networks. Unlike anomaly detectors, LPPL predicts a specific critical time t_c. But it carries a well-known hazard: the log-periodic term is flexible enough to fit almost any smoothly accelerating curve, so a high goodness-of-fit does not establish that a genuine log-periodic precursor exists. We ask when LPPL is actually useful for network-collapse prediction, and how a practitioner can tell, and answer with reproducible experiments. We introduce a two-regime testbed: an injected regime with a known LPPL transition (ground truth), and an emergent regime where collapse arises from a mechanistic multi-node queueing network with no injected log-periodicity. We show three things. First, when discrete scale invariance is genuinely present, LPPL recovers t_c to within a few steps as far as 400 steps ahead (R-squared about 0.999); it is an excellent timing estimator for truly log-periodic processes. Second, goodness-of-fit alone, and even a single spectral peak, fails to separate genuine LPPL from ordinary power-law or logistic trends, all of which fit with R-squared above 0.99. Third, a combined validity test (resolved log-periodic cycles together with Lomb-Scargle and nested-model significance criteria) cleanly separates genuine signatures from trend-misfits and emergent collapse, achieving 100 percent true-positive and 0 percent false-positive rates across five non-log-periodic control families, where fit quality alone fails.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 The Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Log-Periodic Power-Law Analysis for Network-Collapse Prediction

Reference implementation and experiment scripts for the paper
*"When Is Log-Periodic Power-Law Analysis Useful for Predicting Network
Collapse? A Reproducible Study and a Practical Validity Test."*

The code reproduces every figure and table in the paper. It provides:

- two synthetic data regimes (an *injected* regime with a known log-periodic
  critical transition, and an *emergent* regime where collapse arises from a
  mechanistic queueing network with no injected log-periodicity);
- a time-delay embedding and attractor-metric pipeline;
- an LPPL fitter (closed-form linear step + nonlinear refinement);
- a combined *validity test* that decides whether an LPPL fit reflects a genuine
  log-periodic precursor or is an artifact of curve-fitting;
- baseline detectors (threshold/EWMA, critical slowing down, gradient boosting);
- the full evaluation harness with detection persistence and false-alarm control.

## Requirements

Python 3.9+ and the packages in `requirements.txt`:

```
pip install -r requirements.txt
```

## Reproducing the paper

All scripts are run from this directory. Random seeds are fixed, so results are
deterministic across machines (minor numerical variation is possible on
different BLAS builds).

### 1. Main detection benchmark (Table with lead-time / false-alarm results)

```
python experiment.py 12
```

Runs the sliding-window detection comparison over 12 held-out seeds and writes
`results/leadtimes.json`. Prints per-method detection rate, mean/median lead
time, and false-alarm rate.

### 2. Validity-test experiments (specificity, statistics, robustness, boundary)

```
python experiments_extra.py all
```

Runs the five supporting experiments and writes `results/e1_*.json` …
`results/e5_*.json`:

| Experiment | What it establishes |
|-----------|---------------------|
| E1 | `t_c`-recovery accuracy vs observational noise (robustness) |
| E2 | false-positive rate of the validity test on five non-log-periodic controls (specificity) |
| E3 | bootstrap CIs and non-parametric separation (statistics) |
| E4 | ROC / operating-point TPR–FPR for the validity test |
| E5 | how much oscillation amplitude is needed before genuine log-periodicity is detectable (sensitivity boundary) |

Individual experiments can be run as `python experiments_extra.py e2`, etc.

### 3. Figures

```
python make_figs.py         # Figures 1–5
python make_figs_extra.py   # Figures 6–9  (run experiments_extra.py first)
```

Figures are written to `figs/` (created automatically).

## Module overview

| File | Contents |
|------|----------|
| `datagen.py` | injected LPPL series; emergent multi-node queueing simulation; empirical collapse-time detection |
| `analysis.py` | mutual-information delay selection, false-nearest-neighbors embedding dimension, attractor metrics, multi-KPI unified embedding, LPPL fitting |
| `lp_significance.py` | Lomb–Scargle test in log-time, nested-model F-test, and `lppl_validity()` — the combined validity gate |
| `baselines.py` | threshold/EWMA detector, critical-slowing-down detector, gradient-boosted classifier |
| `experiment.py` | sliding-window detection harness with persistence and false-alarm accounting |
| `experiments_extra.py` | the five supporting experiments (E1–E5) |
| `hierarchical.py` | hierarchical / synchronized-retry network model (probe for emergent discrete scale invariance) |
| `make_figs.py`, `make_figs_extra.py` | figure generation |

## The validity test in one call

The central practical contribution is `lppl_validity()` in `lp_significance.py`.
Given a time axis `t` and signal `y`, it fits LPPL and returns a decision on
whether the log-periodic structure is genuine:

```python
import numpy as np
from lp_significance import lppl_validity

t = np.arange(len(y), dtype=float)
v = lppl_validity(t, y)
print(v["valid"], v["ncyc"], v["fap"], v["osc_gain"], v["F"])
```

`valid` is `True` only when all of the following hold: at least three resolved
log-periodic cycles, a significant Lomb–Scargle peak in the power-law residuals
(low false-alarm probability), a meaningful oscillation gain over the pure
power law, and a significant nested-model F-statistic. A high `R^2` alone is
**not** sufficient — the paper shows ordinary power-law and logistic trends
achieve `R^2 > 0.99` while failing this test.

## Notes

- The emergent simulation is a deliberately simple mechanistic model; it is not
  intended to reproduce any specific production network, only to exhibit
  realistic multi-KPI cascade dynamics for controlled evaluation.
- `xgboost` is used for the supervised baseline only; the LPPL pipeline and the
  validity test have no learned components.


==> anc/analysis.py <==
"""
Core analysis: time-delay embedding, attractor metrics, and LPPL fitting.

LPPL fit uses the standard two-stage scheme (Sornette et al.):
  linear params [A,B,C] via matrix formulation b = (X'X)^-1 X'y,
  nonlinear params (tc, m, omega, phi) via search + local refinement.
"""
import numpy as np
from scipy.optimize import least_squares


# ---------------------------------------------------------------------------
# Embedding parameter selection
# ---------------------------------------------------------------------------
def mutual_information(x, tau, bins=16):
    x = np.asarray(x)
    a, b = x[:-tau], x[tau:]
    c_xy, _, _ = np.histogram2d(a, b, bins=bins)
    p_xy = c_xy / c_xy.sum()
    p_x = p_xy.sum(1); p_y = p_xy.sum(0)
    nz = p_xy > 0
    outer = np.outer(p_x, p_y)
    return np.sum(p_xy[nz] * np.log(p_xy[nz] / outer[nz]))


def select_tau(x, max_tau=60):
    """First local minimum of mutual information (Fraser-Swinney)."""
    mis = [mutual_information(x, t) for t in range(1, max_tau)]
    for i in range(1, len(mis) - 1):
        if mis[i] < mis[i - 1] and mis[i] < mis[i + 1]:
            return i + 1
    return int(np.argmin(mis)) + 1


def embed(x, tau, dE):
    x = np.asarray(x)
    N = len(x) - (dE - 1) * tau
    if N <= 0:
        raise ValueError("series too short for embedding")
    return np.column_stack([x[i * tau: i * tau + N] for i in range(dE)])


def false_nearest_neighbors(x, tau, max_dim=8, rtol=15.0, atol=2.0):
    """Return FNN fraction per dimension; select dE where it drops below 5%."""
    from scipy.spatial import cKDTree
    fracs = []
    sigma = np.std(x)
    for d in range(1, max_dim + 1):
        emb = embed(x, tau, d)
        emb_next = embed(x, tau, d + 1)
        n = min(len(emb), len(emb_next))
        emb = emb[:n]; emb_next = emb_next[:n]
        tree = cKDTree(emb)
        dist, idx = tree.query(emb, k=2)
        nn_d = dist[:, 1]; nn_i = idx[:, 1]
        # extra coordinate distance
        extra = np.abs(emb_next[:, -1] - emb_next[nn_i, -1])
        with np.errstate(divide="ignore", invalid="ignore"):
            crit1 = extra / np.where(nn_d == 0, np.nan, nn_d) > rtol
        crit2 = np.sqrt(nn_d**2 + extra**2) / sigma > atol
        false = np.nan_to_num(crit1) | crit2
        fracs.append(false.mean())
    return np.array(fracs)


def select_dE(x, tau, max_dim=8, thresh=0.05):
    fracs = false_nearest_neighbors(x, tau, max_dim)
    below = np.where(fracs < thresh)[0]
    dE = int(below[0]) + 1 if len(below) else int(np.argmin(fracs)) + 1
    return max(dE, 2), fracs


# ---------------------------------------------------------------------------
# Attractor-derived metrics
# ---------------------------------------------------------------------------
def attractor_metrics(emb):
    center = emb.mean(0)
    distance = np.linalg.norm(emb - center, axis=1)
    velocity = np.concatenate([[0], np.linalg.norm(np.diff(emb, axis=0), axis=1)])
    # local density via kNN radius (inverse of mean distance to k neighbors)
    from scipy.spatial import cKDTree
    tree = cKDTree(emb)
    k = min(10, len(emb) - 1)
    dist, _ = tree.query(emb, k=k + 1)
    density = 1.0 / (dist[:, 1:].mean(1) + 1e-9)
    return dict(distance=distance, velocity=velocity, density=density)


# ---------------------------------------------------------------------------
# LPPL fitting (matrix linear step + nonlinear search)
# ---------------------------------------------------------------------------
def _linear_solve(t, y, tc, m, omega, phi):
    """Given nonlinear params, solve [A,B,C] via matrix formulation."""
    dt = np.maximum(tc - t, 1e-9)
    F = dt**m
    g = dt**m * np.cos(omega * np.log(dt) + phi)
    X = np.column_stack([np.ones_like(t), F, g])
    # b = (X'X)^-1 X'y  (least squares)
    b, *_ = np.linalg.lstsq(X, y, rcond=None)
    yhat = X @ b
    ss_res = np.sum((y - yhat) ** 2)
    ss_tot = np.sum((y - y.mean()) ** 2) + 1e-12
    r2 = 1 - ss_res / ss_tot
    return b, r2, ss_res


def fit_lppl(t, y, tc_bounds=None, n_starts=12, seed=0):
    """
    Fit LPPL. t is relative time index within the analysis window (0..T-1),
    y is the signal (raw KPI or attractor metric).
    Returns dict with tc (absolute index), params, r2.
    """
    t = np.asarray(t, float); y = np.asarray(y, float)
    T = t[-1]
    if tc_bounds is None:
        tc_bounds = (T + 1, T + 0.8 * (T - t[0] + 1))  # tc beyond the window
    rng = np.random.default_rng(seed)

    def residuals(theta):
        tc, m, omega, phi = theta
        dt = np.maximum(tc - t, 1e-9)
        F = dt**m
        g = dt**m * np.cos(omega * np.log(dt) + phi)
        X = np.column_stack([np.ones_like(t), F, g])
        b, *_ = np.linalg.lstsq(X, y, rcond=None)
        return X @ b - y

    best = None
    lo = [tc_bounds[0], 0.05, 3.0, -np.pi]
    hi = [tc_bounds[1], 0.95, 15.0, np.pi]
    for _ in range(n_starts):
        theta0 = [rng.uniform(*tc_bounds),
                  rng.uniform(0.1, 0.8),
                  rng.uniform(4, 13),
                  rng.uniform(-np.pi, np.pi)]
        try:
            res = least_squares(residuals, theta0, bounds=(lo, hi),
                                max_nfev=2000, method="trf")
        except Exception:
            continue
        tc, m, omega, phi = res.x
        b, r2, ss = _linear_solve(t, y, tc, m, omega, phi)
        if best is None or r2 > best["r2"]:
            best = dict(tc=float(tc), m=float(m), omega=float(omega),
                        phi=float(phi), A=float(b[0]), B=float(b[1]),
                        C=float(b[2]), r2=float(r2))
    return best


if __name__ == "__main__":
    import datagen as d
    t, obs, gt = d.injected_lppl_series(N=1200, tc=1200)
    win = obs[:1000]; tw = np.arange(1000)
    tau = select_tau(win); dE, fr = select_dE(win, tau)
    print(f"tau={tau} dE={dE}")
    emb = embed(win, tau, dE)
    m = attractor_metrics(emb)
    fit = fit_lppl(np.arange(len(m['distance'])), m['distance'])
    print("attractor-distance fit: tc=%.1f r2=%.3f (true tc=1200, window end=1000)"
          % (fit['tc'], fit['r2']))
    fitr = fit_lppl(tw, win)
    print("raw fit: tc=%.1f r2=%.3f" % (fitr['tc'], fitr['r2']))


# ---------------------------------------------------------------------------
# Multi-KPI unified embedding (concatenated per-KPI delay coordinates)
# ---------------------------------------------------------------------------
def unified_embedding(kpi_windows, tau_per=None, dE_per=None):
    """Concatenate per-KPI delay embeddings into one unified attractor.
    kpi_windows: dict name->1d array (same length window).
    Returns the unified embedded matrix (rows = trajectory points)."""
    embs = []
    names = sorted(kpi_windows.keys())
    for i, name in enumerate(names):
        x = kpi_windows[name].astype(float)
        x = (x - x.mean()) / (x.std() + 1e-9)   # normalize per KPI
        tau = (tau_per or {}).get(name) or max(select_tau(x), 1)
        dE = (dE_per or {}).get(name) or 2
        e = embed(x, tau, dE)
        embs.append(e)
    n = min(len(e) for e in embs)
    return np.hstack([e[:n] for e in embs])


==> anc/baselines.py <==
"""Baseline early-warning detectors for comparison against LPPL methods."""
import numpy as np


def zscore_ewma_alarm(series, collapse_step, alpha=0.05, z=4.0, warmup=1000):
    """Threshold/anomaly baseline: first step where EWMA z-score exceeds z.
    Returns detection step (or None)."""
    s = np.asarray(series, float)
    mu = s[:warmup].mean(); var = s[:warmup].var() + 1e-9
    ewma = mu
    ewvar = var
    for k in range(warmup, len(s)):
        ewma = alpha * s[k] + (1 - alpha) * ewma
        ewvar = alpha * (s[k] - ewma) ** 2 + (1 - alpha) * ewvar
        zk = (s[k] - mu) / np.sqrt(var)
        if zk > z:
            return k
    return None


def critical_slowing_down(series, collapse_step, win=200, warmup=1000,
                          rise_frac=0.5):
    """Critical-slowing-down baseline: detect sustained simultaneous rise in
    rolling variance AND lag-1 autocorrelation. Returns detection step."""
    s = np.asarray(series, float)
    N = len(s)
    var = np.full(N, np.nan); ac1 = np.full(N, np.nan)
    for k in range(win, N):
        w = s[k - win:k]
        var[k] = np.var(w)
        w0 = w - w.mean()
        denom = np.sum(w0 * w0) + 1e-12
        ac1[k] = np.sum(w0[1:] * w0[:-1]) / denom
    # baseline stats of the indicators
    base_v = np.nanmean(var[warmup:warmup + 300])
    base_a = np.nanmean(ac1[warmup:warmup + 300])
    sv = np.nanstd(var[warmup:warmup + 300]) + 1e-9
    sa = np.nanstd(ac1[warmup:warmup + 300]) + 1e-9
    for k in range(warmup + 300, N):
        if (var[k] - base_v) / sv > 4.0 and (ac1[k] - base_a) / sa > 2.0:
            return k
    return None


def build_feature_windows(kpis, collapse_step, win=150, stride=25,
                          horizon=400, warmup=800):
    """Create labeled feature windows for the ML baseline.
    Label = 1 if the window END is within `horizon` steps before collapse."""
    keys = sorted(kpis.keys())
    N = len(kpis[keys[0]])
    X, Y, ends = [], [], []
    for end in range(warmup + win, N - 1, stride):
        feats = []
        for k in keys:
            w = kpis[k][end - win:end]
            feats += [w.mean(), w.std(), w[-1] - w[0],
                      np.percentile(w, 90), _lag1(w)]
        X.append(feats)
        label = int(collapse_step - horizon <= end < collapse_step)
        Y.append(label)
        ends.append(end)
    return np.array(X), np.array(Y), np.array(ends)


def _lag1(w):
    w0 = w - w.mean()
    d = np.sum(w0 * w0) + 1e-12
    return np.sum(w0[1:] * w0[:-1]) / d


def xgb_detector(train_runs, test_run, collapse_test, win=150, stride=25,
                 horizon=400, warmup=800):
    """Train XGBoost on feature windows from train_runs (list of (kpis, cs)),
    detect on test_run. Returns first test step flagged positive."""
    from xgboost import XGBClassifier
    Xtr, Ytr = [], []
    for kpis, cs in train_runs:
        X, Y, _ = build_feature_windows(kpis, cs, win, stride, horizon, warmup)
        Xtr.append(X); Ytr.append(Y)
    Xtr = np.vstack(Xtr); Ytr = np.concatenate(Ytr)
    clf = XGBClassifier(n_estimators=120, max_depth=4, learning_rate=0.1,
                        subsample=0.9, eval_metric="logloss",
                        scale_pos_weight=(Ytr == 0).sum() / max((Ytr == 1).sum(), 1))
    clf.fit(Xtr, Ytr)
    Xte, Yte, ends = build_feature_windows(test_run, collapse_test, win,
                                           stride, horizon, warmup)
    proba = clf.predict_proba(Xte)[:, 1]
    flagged = ends[proba > 0.5]
    flagged = flagged[flagged < collapse_test]
    det = int(flagged[0]) if len(flagged) else None
    return det, clf, (ends, proba, Yte)


==> anc/datagen.py <==
"""
Synthetic telemetry generators for LPPL-on-attractor validation.

Two regimes:
  1. injected_lppl_series  -- known ground-truth LPPL critical transition.
     Sanity check: can the pipeline recover a tc that we put in on purpose?
  2. emergent_network_sim   -- mechanistic multi-node queueing network with a
     slow load ramp and cascading failures. NO LPPL is injected. We test
     whether critical-transition structure actually appears in the dynamics.

Design goal: make the emergent sim resemble real multi-vendor NOC telemetry:
  - several correlated KPIs (alarm rate, latency, utilization, packet loss, cpu)
  - heterogeneous "vendors" (nodes with different service rates / thresholds)
  - realistic noise, diurnal seasonality, and heavy-tailed spikes
"""
import numpy as np


# ---------------------------------------------------------------------------
# Regime 1: injected LPPL (ground truth)
# ---------------------------------------------------------------------------
def lppl(t, A, B, C, m, omega, phi, tc):
    dt = np.maximum(tc - t, 1e-9)
    return A + B * dt**m + C * dt**m * np.cos(omega * np.log(dt) + phi)


def injected_lppl_series(N=1500, tc=1500.0, m=0.35, omega=8.5, phi=0.5,
                         A=100.0, B=-60.0, C=12.0, noise=3.0,
                         seed=0, diurnal_amp=4.0):
    """A single KPI following an LPPL trajectory up to (just before) tc,
    plus diurnal seasonality and observational noise."""
    rng = np.random.default_rng(seed)
    t = np.arange(N, dtype=float)
    clean = lppl(t, A, B, C, m, omega, phi, tc)
    season = diurnal_amp * np.sin(2 * np.pi * t / 24.0)
    obs = clean + season + rng.normal(0, noise, N)
    return t, obs, dict(tc=tc, m=m, omega=omega, phi=phi, A=A, B=B, C=C)


# ---------------------------------------------------------------------------
# Regime 2: emergent mechanistic network simulation
# ---------------------------------------------------------------------------
def emergent_network_sim(N=4000, n_nodes=6, collapse_step=3000,
                         seed=0, ramp_start=1500):
    """
    Discrete-time multi-node network. Each node is a queue with finite service
    capacity. Offered load ramps up slowly after `ramp_start`. When a node's
    queue saturates it 'fails', dumping its load onto neighbors -> cascade.
    The system-wide collapse (alarm flood) emerges near `collapse_step` from
    the coupled dynamics; we do NOT hand-craft a log-periodic signal.

    Returns a dict of KPI time series (all length N) + metadata.
    """
    rng = np.random.default_rng(seed)

    # Heterogeneous "vendors": different service rates & failure thresholds
    mu = rng.uniform(0.9, 1.15, n_nodes)          # service capacity per node
    qmax = rng.uniform(80, 140, n_nodes)          # queue saturation threshold
    coupling = rng.uniform(0.15, 0.35, (n_nodes, n_nodes))
    np.fill_diagonal(coupling, 0.0)

    q = np.zeros(n_nodes)                          # queue lengths
    failed = np.zeros(n_nodes, dtype=bool)

    # KPI accumulators
    alarm = np.zeros(N); latency = np.zeros(N); util = np.zeros(N)
    ploss = np.zeros(N); cpu = np.zeros(N)

    base_load = 0.55                               # baseline utilization

    for k in range(N):
        # Slow deterministic load ramp toward criticality after ramp_start
        if k < ramp_start:
            rho = base_load
        else:
            frac = (k - ramp_start) / max(collapse_step - ramp_start, 1)
            rho = base_load + 0.5 * frac           # push system toward saturation
        rho = min(rho, 1.05)

        diurnal = 0.10 * np.sin(2 * np.pi * k / 24.0)
        offered = mu * (rho + diurnal) + rng.normal(0, 0.05, n_nodes)
        offered = np.maximum(offered, 0)

        # Redistribute load from failed nodes onto neighbors (cascade coupling)
        if failed.any():
            spill = (q * failed) @ coupling
            offered = offered + 0.02 * spill
            q[failed] *= 0.5                        # failed node partially drains

        # Queue update: arrivals - service
        service = np.where(failed, 0.2 * mu, mu)
        q = np.maximum(q + offered - service, 0)

        # Failure / recovery
        newly_failed = (q > qmax) & (~failed)
        failed = failed | newly_failed
        recovered = (q < 0.3 * qmax) & failed
        failed[recovered] = False

        # --- KPIs (with noise & heavy-tailed spikes) ---
        spike = (rng.random() < 0.01) * rng.exponential(5)
        alarm[k]   = failed.sum() * 20 + q.sum() * 0.15 + spike + rng.normal(0, 1.5)
        latency[k] = 10 + 40 * (q / qmax).mean() + rng.normal(0, 1.0)
        util[k]    = 100 * min(rho + diurnal, 1.0) + rng.normal(0, 1.5)
        ploss[k]   = 100 * (q / qmax).clip(0, 1).mean()**2 + rng.normal(0, 0.3)
        cpu[k]     = 30 + 55 * (q / qmax).mean() + rng.normal(0, 2.0)

    alarm = np.clip(alarm, 0, None)
    ploss = np.clip(ploss, 0, 100)
    kpis = dict(alarm=alarm, latency=latency, utilization=util,
                packet_loss=ploss, cpu=cpu)
    meta = dict(collapse_step=collapse_step, ramp_start=ramp_start,
                n_nodes=n_nodes)
    return kpis, meta


def detect_collapse_step(alarm, collapse_hint, ramp_start=1500,
                         thresh_sigma=6.0, sustain=15):
    """Empirical collapse time = first step (at/after ramp_start) where the
    alarm KPI stays above baseline mean + thresh_sigma*std for `sustain`
    consecutive steps. This ignores isolated heavy-tailed spikes."""
    base = alarm[:1000]
    thr = base.mean() + thresh_sigma * base.std()
    over = (alarm > thr).astype(int)
    # sliding sum of length `sustain`
    csum = np.convolve(over, np.ones(sustain, int), mode="valid")
    cand = np.where(csum >= sustain)[0]
    cand = cand[cand >= ramp_start]
    if len(cand) == 0:
        return collapse_hint
    return int(cand[0])


if __name__ == "__main__":
    t, obs, gt = injected_lppl_series()
    print("injected:", obs.shape, "tc=", gt["tc"])
    kpis, meta = emergent_network_sim()
    cs = detect_collapse_step(kpis["alarm"], meta["collapse_step"])
    print("emergent KPIs:", {k: v.shape for k, v in kpis.items()})
    print("empirical collapse step:", cs, "(hint", meta["collapse_step"], ")")


==> anc/experiment.py <==
"""
Main experiment with false-alarm control.

Every detector must satisfy PERSISTENCE (k consecutive positive windows) before
a detection is registered. For each detector we measure:
  - lead time = collapse_step - detection_step   (only if detection < collapse)
  - false-alarm rate = fraction of stable-baseline windows that would trigger
    a (persistent) positive, evaluated in the pre-ramp region where NO collapse
    is approaching. A useful detector has long lead AND low false-alarm rate.
"""
import numpy as np, json, os, sys
sys.path.insert(0, os.path.dirname(__file__))
HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(HERE, "results")
FIGS = os.path.join(HERE, "figs")
import datagen as d
import analysis as A
import baselines as B

R2_THR = 0.75
LEAD_MAX = 1200      # a plausible LPPL tc horizon
WIN = 800
STEP = 50
WARMUP = 1200        # start detection after ramp begins
PERSIST = 3          # consecutive positive windows required
BASE_END = 1400      # stable region for false-alarm eval: [WIN .. BASE_END]


# ---------- LPPL positive-window signal ----------
def lppl_positive_series(kpis, series, start, stop, use_attractor):
    """Windows in [start,stop): fit LPPL to raw single-KPI (use_attractor=False)
    or to the multi-KPI unified attractor distance (use_attractor=True)."""
    out = []
    names = ['alarm','latency','utilization','cpu','packet_loss']
    for end in range(start, stop, STEP):
        if use_attractor:
            kw = {n: kpis[n][end - WIN:end] for n in names}
            try:
                U = A.unified_embedding(kw)
            except ValueError:
                out.append((end, False)); continue
            metric = A.attractor_metrics(U)["distance"]
        else:
            metric = series[end - WIN:end].astype(float)
        tloc = np.arange(len(metric), dtype=float)
        fit = A.fit_lppl(tloc, metric)
        if fit is None:
            out.append((end, False)); continue
        tc_abs = (end - len(metric)) + fit["tc"]
        lead = tc_abs - end
        pos = (fit["r2"] > R2_THR) and (0 < lead < LEAD_MAX)
        out.append((end, pos))
    return out


def first_persistent(pos_list):
    """First window index where PERSIST consecutive positives occur."""
    run = 0
    for end, p in pos_list:
        run = run + 1 if p else 0
        if run >= PERSIST:
            return end
    return None


def false_alarm_rate(pos_list):
    """Fraction of windows flagged positive in a (stable) region."""
    if not pos_list:
        return 0.0
    return float(np.mean([p for _, p in pos_list]))


# ---------- generic baseline persistence wrapper ----------
def baseline_positive_series(series, detector_fn, start, stop, **kw):
    """Evaluate a point detector as a sliding positive/negative signal by
    checking whether it would fire within each small window."""
    out = []
    for end in range(start, stop, STEP):
        # detector_fn returns a boolean 'anomalous now' for the window end
        out.append((end, detector_fn(series, end, **kw)))
    return out


def _thr_point(series, end, mu, sd, z=4.0):
    return (series[end] - mu) / sd > z


def _csd_point(series, end, base_v, sv, base_a, sa, win=200):
    w = series[end - win:end]
    v = np.var(w)
    w0 = w - w.mean(); dd = np.sum(w0 * w0) + 1e-12
    a = np.sum(w0[1:] * w0[:-1]) / dd
    return ((v - base_v) / sv > 4.0) and ((a - base_a) / sa > 2.0)


def run_seed(seed, ml_train):
    kpis, meta = d.emergent_network_sim(seed=seed)
    cs = d.detect_collapse_step(kpis["alarm"], meta["collapse_step"],
                                meta["ramp_start"])
    alarm = kpis["alarm"]
    res = dict(seed=seed, collapse_step=cs)

    # --- LPPL attractor & raw: detection region + stable region ---
    for name, use_at in [("attractor", True), ("raw", False)]:
        det_pos = lppl_positive_series(kpis, alarm, WARMUP + WIN, cs, use_at)
        base_pos = lppl_positive_series(kpis, alarm, WIN + 400, BASE_END, use_at)
        det = first_persistent(det_pos)
        res[f"lead_{name}"] = int(cs - det) if det and det < cs else None
        res[f"fa_{name}"] = false_alarm_rate(base_pos)

    # --- threshold baseline ---
    mu = alarm[:1000].mean(); sd = alarm[:1000].std() + 1e-9
    det_pos = baseline_positive_series(alarm, _thr_point, WARMUP + WIN, cs,
                                       mu=mu, sd=sd)
    base_pos = baseline_positive_series(alarm, _thr_point, WIN + 400, BASE_END,
                                        mu=mu, sd=sd)
    det = first_persistent(det_pos)
    res["lead_threshold"] = int(cs - det) if det and det < cs else None
    res["fa_threshold"] = false_alarm_rate(base_pos)

    # --- critical slowing down baseline ---
    win = 200
    v0 = []; a0 = []
    for e in range(WIN, BASE_END, STEP):
        w = alarm[e - win:e]; v0.append(np.var(w))
        w0 = w - w.mean(); dd = np.sum(w0 * w0) + 1e-12
        a0.append(np.sum(w0[1:] * w0[:-1]) / dd)
    base_v, sv = np.mean(v0), np.std(v0) + 1e-9
    base_a, sa = np.mean(a0), np.std(a0) + 1e-9
    det_pos = baseline_positive_series(alarm, _csd_point, WARMUP + WIN, cs,
                                       base_v=base_v, sv=sv, base_a=base_a, sa=sa)
    base_pos = baseline_positive_series(alarm, _csd_point, WIN + 400, BASE_END,
                                        base_v=base_v, sv=sv, base_a=base_a, sa=sa)
    det = first_persistent(det_pos)
    res["lead_csd"] = int(cs - det) if det and det < cs else None
    res["fa_csd"] = false_alarm_rate(base_pos)

    # --- XGBoost baseline (already horizon-labeled, persistence via proba) ---
    det_ml, _, (ends, proba, _) = B.xgb_detector(ml_train, kpis, cs)
    # persistence on ml proba
    ml_det = None; run = 0
    for e, p in zip(ends, proba):
        run = run + 1 if p > 0.5 else 0
        if run >= PERSIST and e < cs:
            ml_det = int(e); break
    res["lead_ml"] = int(cs - ml_det) if ml_det else None
    # ml false alarm: positive windows with end well before collapse-horizon
    fa_mask = ends < (cs - 800)
    res["fa_ml"] = float(np.mean(proba[fa_mask] > 0.5)) if fa_mask.any() else 0.0
    return res


def main(n_seeds=12):
    ml_train = []
    for s in range(100, 105):
        k, m = d.emergent_network_sim(seed=s)
        cs = d.detect_collapse_step(k["alarm"], m["collapse_step"], m["ramp_start"])
        ml_train.append((k, cs))

    results = []
    for seed in range(n_seeds):
        r = run_seed(seed, ml_train)
        results.append(r)
        print(f"seed {seed:2d} c@{r['collapse_step']} | "
              f"attr L={r['lead_attractor']} FA={r['fa_attractor']:.2f} | "
              f"raw L={r['lead_raw']} FA={r['fa_raw']:.2f} | "
              f"thr L={r['lead_threshold']} FA={r['fa_threshold']:.2f} | "
              f"csd L={r['lead_csd']} FA={r['fa_csd']:.2f} | "
              f"ml L={r['lead_ml']} FA={r['fa_ml']:.2f}")

    os.makedirs(RESULTS, exist_ok=True)
    json.dump(results, open(os.path.join(RESULTS, "leadtimes.json"), "w"), indent=2)

    def summ(key):
        a = np.array([r[f"lead_{key}"] for r in results
                      if r[f"lead_{key}"] is not None], float)
        fa = np.array([r[f"fa_{key}"] for r in results], float)
        n = len(a)
        line = f"{key:10s}: detect {n:2d}/{len(results)}  "
        if n:
            line += f"lead mean={a.mean():6.1f} med={np.median(a):6.1f}  "
        else:
            line += "lead   --            "
        line += f"false-alarm mean={fa.mean():.3f}"
        print(line)

    print("\n=== Summary (lead in steps; false-alarm = frac stable windows flagged) ===")
    for k in ["attractor", "raw", "threshold", "csd", "ml"]:
        summ(k)
    return results


if __name__ == "__main__":
    main(int(sys.argv[1]) if len(sys.argv) > 1 else 12)


==> anc/experiments_extra.py <==
"""
Additional experiments to strengthen the paper.

E1  Noise & robustness sweep     -> tc-recovery + N_cyc vs observational noise
E2  Specificity of cycle test    -> FP rate of N_cyc>=3 on non-log-periodic controls
E3  Statistical rigor            -> bootstrap CIs on headline numbers + separation test
E4  Threshold sensitivity (ROC)  -> injected vs controls across N_cyc thresholds
E5  Partial-log-periodicity      -> sweep oscillation amplitude C: where does the test fire?
"""
import numpy as np, json, os, sys
sys.path.insert(0, os.path.dirname(__file__))
HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(HERE, "results")
FIGS = os.path.join(HERE, "figs")
import datagen as d
import analysis as A
import lp_significance as L

RES = RESULTS; os.makedirs(RES, exist_ok=True)
rng_master = np.random.default_rng(12345)


def n_cycles(t, y, seed=0):
    """Resolved log-periodic cycles for a fitted window."""
    fit = A.fit_lppl(t, y, seed=seed)
    tc = fit["tc"]
    dt = np.maximum(tc - t, 1e-9)
    span = np.log(dt).max() - np.log(dt).min()
    s = L.log_periodicity_test(t, y, tc=tc, seed=seed)
    return fit["omega"] * span / (2 * np.pi), fit["r2"], s["fap"], fit["tc"]


# ---------------------------------------------------------------------------
# E1: Noise & robustness sweep (injected regime)
# ---------------------------------------------------------------------------
def e1_noise_sweep(noises=(0.5, 1, 2, 3, 5, 8, 12, 18), n_seeds=20, N=1000, TC=1050):
    rows = []
    for nz in noises:
        errs, ncs, r2s = [], [], []
        for s in range(n_seeds):
            t, obs, gt = d.injected_lppl_series(N=N, tc=TC, noise=nz, seed=s)
            tt = np.arange(N, dtype=float)
            nc, r2, fap, tc = n_cycles(tt, obs, seed=s)
            errs.append(abs(tc - TC)); ncs.append(nc); r2s.append(r2)
        rows.append(dict(noise=nz,
                         tc_err_mean=float(np.mean(errs)),
                         tc_err_med=float(np.median(errs)),
                         tc_err_p90=float(np.percentile(errs, 90)),
                         ncyc_mean=float(np.mean(ncs)),
                         ncyc_med=float(np.median(ncs)),
                         r2_mean=float(np.mean(r2s))))
        print(f"E1 noise={nz:4.1f}: tc_err med={np.median(errs):6.1f} "
              f"Ncyc med={np.median(ncs):.2f} R2={np.mean(r2s):.3f}")
    json.dump(rows, open(f"{RES}/e1_noise_sweep.json", "w"), indent=2)
    return rows


# ---------------------------------------------------------------------------
# E2: Specificity -- FP rate of N_cyc>=3 on non-log-periodic controls
# ---------------------------------------------------------------------------
def _control(kind, N, seed):
    rng = np.random.default_rng(seed); t = np.arange(N, dtype=float)
    tc = N + 50
    if kind == "power_law":
        y = 100 - 60 * (tc - t) ** 0.4
    elif kind == "logistic":
        y = 100 / (1 + np.exp(-(t - 0.7 * N) / (0.05 * N)))
    elif kind == "exponential":
        y = 5 * np.exp(3.5 * t / N)
    elif kind == "linear_ramp":
        y = 20 + 0.08 * t
    elif kind == "noise_only":
        y = np.zeros(N)
    else:
        raise ValueError(kind)
    y = y + rng.normal(0, 0.02 * (np.ptp(y) + 1), N)
    return t, y


def e2_specificity(kinds=("power_law", "logistic", "exponential", "linear_ramp", "noise_only"),
                   n_seeds=40, N=1000, thr=3.0):
    """False-positive rate of (a) cycle-count alone vs (b) the combined
    validity gate, plus which sub-criterion rejects each control."""
    rows = []
    for kind in kinds:
        ncs, fp_cyc, fp_gate = [], 0, 0
        fails = dict(ncyc=0, fap=0, osc=0, F=0)
        for s in range(n_seeds):
            t, y = _control(kind, N, seed=1000 + s)
            v = L.lppl_validity(t, y, seed=s)
            ncs.append(v["ncyc"])
            fp_cyc += (v["ncyc"] >= thr)
            fp_gate += v["valid"]
            if v["ncyc"] < 3.0: fails["ncyc"] += 1
            if v["fap"] > 1e-3: fails["fap"] += 1
            if v["osc_gain"] < 0.10: fails["osc"] += 1
            if v["F"] < 10.0: fails["F"] += 1
        ncs = np.array(ncs)
        rows.append(dict(control=kind,
                         fp_cyclecount_only=fp_cyc / n_seeds,
                         fp_combined_gate=fp_gate / n_seeds,
                         ncyc_mean=float(ncs.mean()),
                         reject_reasons=fails))
        print(f"E2 {kind:12s}: FP(cycle-only)={fp_cyc/n_seeds:.3f} "
              f"FP(combined)={fp_gate/n_seeds:.3f}  reject_by={fails}")
    json.dump(rows, open(f"{RES}/e2_specificity.json", "w"), indent=2)
    return rows


# ---------------------------------------------------------------------------
# E3: Statistical rigor -- bootstrap CIs + separation test
# ---------------------------------------------------------------------------
def _bootstrap_ci(x, nboot=5000, alpha=0.05, seed=0):
    rng = np.random.default_rng(seed); x = np.asarray(x, float)
    bs = [rng.choice(x, len(x), replace=True).mean() for _ in range(nboot)]
    lo, hi = np.percentile(bs, [100*alpha/2, 100*(1-alpha/2)])
    return float(x.mean()), float(lo), float(hi)


def e3_statistics(n_seeds=30, N=1000, TC=1050, noise=3.0):
    from scipy import stats
    inj_nc, emg_nc = [], []
    for s in range(n_seeds):
        t, obs, gt = d.injected_lppl_series(N=N, tc=TC, noise=noise, seed=s)
        nc, *_ = n_cycles(np.arange(N, dtype=float), obs, seed=s)
        inj_nc.append(nc)
        k, m = d.emergent_network_sim(seed=s)
        cs = d.detect_collapse_step(k["alarm"], m["collapse_step"], m["ramp_start"])
        win = k["alarm"][cs-800:cs]
        nc2, *_ = n_cycles(np.arange(800, dtype=float), win, seed=s)
        emg_nc.append(nc2)
    inj_nc, emg_nc = np.array(inj_nc), np.array(emg_nc)
    ci_inj = _bootstrap_ci(inj_nc); ci_emg = _bootstrap_ci(emg_nc)
    # Mann-Whitney U (non-parametric separation)
    U, p = stats.mannwhitneyu(inj_nc, emg_nc, alternative="greater")
    # Cliff's delta effect size
    gt = sum(a > b for a in inj_nc for b in emg_nc)
    lt = sum(a < b for a in inj_nc for b in emg_nc)
    cliff = (gt - lt) / (len(inj_nc) * len(emg_nc))
    out = dict(injected_ncyc_mean_ci=ci_inj, emergent_ncyc_mean_ci=ci_emg,
               mannwhitney_U=float(U), p_value=float(p),
               cliffs_delta=float(cliff), n=n_seeds)
    print(f"E3 injected N_cyc mean={ci_inj[0]:.2f} CI[{ci_inj[1]:.2f},{ci_inj[2]:.2f}]")
    print(f"E3 emergent N_cyc mean={ci_emg[0]:.2f} CI[{ci_emg[1]:.2f},{ci_emg[2]:.2f}]")
    print(f"E3 Mann-Whitney p={p:.2e} Cliff's delta={cliff:.3f} (1.0=perfect separation)")
    json.dump(out, open(f"{RES}/e3_statistics.json", "w"), indent=2)
    return out


# ---------------------------------------------------------------------------
# E4: Threshold sensitivity / ROC for the cycle-count test
# ---------------------------------------------------------------------------
def e4_threshold_roc(n_seeds=40, N=1000, TC=1050, noise=3.0):
    """Two ROC curves over the cycle threshold: (i) cycle-count alone, and
    (ii) cycle-count AFTER applying the significance gates (FAP+oscGain+F).
    Shows the significance gates are what deliver clean separation."""
    pos_nc, pos_ok = [], []          # genuine LPPL: ncyc, passes-significance
    neg_nc, neg_ok = [], []          # controls: ncyc, passes-significance
    for s in range(n_seeds):
        t, obs, gt = d.injected_lppl_series(N=N, tc=TC, noise=noise, seed=s)
        v = L.lppl_validity(np.arange(N, dtype=float), obs, seed=s)
        sig_ok = (v["fap"] <= 1e-3 and v["osc_gain"] >= 0.10 and v["F"] >= 10.0)
        pos_nc.append(v["ncyc"]); pos_ok.append(sig_ok)
        for kind in ("power_law", "logistic", "exponential"):
            tc_, y = _control(kind, N, seed=2000 + s)
            v2 = L.lppl_validity(tc_, y, seed=s)
            sig_ok2 = (v2["fap"] <= 1e-3 and v2["osc_gain"] >= 0.10 and v2["F"] >= 10.0)
            neg_nc.append(v2["ncyc"]); neg_ok.append(sig_ok2)
    pos_nc, neg_nc = np.array(pos_nc), np.array(neg_nc)
    pos_ok, neg_ok = np.array(pos_ok), np.array(neg_ok)
    thresholds = np.linspace(0, 6, 61)
    roc_raw, roc_gated = [], []
    for th in thresholds:
        roc_raw.append(dict(thr=float(th),
                            tpr=float(np.mean(pos_nc >= th)),
                            fpr=float(np.mean(neg_nc >= th))))
        roc_gated.append(dict(thr=float(th),
                              tpr=float(np.mean((pos_nc >= th) & pos_ok)),
                              fpr=float(np.mean((neg_nc >= th) & neg_ok))))
    def auc(roc):
        fprs = np.array([r["fpr"] for r in roc])[::-1]
        tprs = np.array([r["tpr"] for r in roc])[::-1]
        return float(np.trapezoid(tprs, fprs))
    out = dict(roc_cyclecount_only=roc_raw, roc_with_significance=roc_gated,
               auc_cyclecount_only=auc(roc_raw),
               auc_with_significance=auc(roc_gated))
    print(f"E4 AUC cycle-only={out['auc_cyclecount_only']:.3f} "
          f"AUC with-significance={out['auc_with_significance']:.3f}")
    json.dump(out, open(f"{RES}/e4_threshold_roc.json", "w"), indent=2)
    return out


# ---------------------------------------------------------------------------
# E5: Partial-log-periodicity sweep -- where does the test start firing?
# ---------------------------------------------------------------------------
def e5_partial_lp(amps=(0.0, 0.02, 0.05, 0.1, 0.15, 0.2, 0.3, 0.5, 0.8, 1.0),
                  n_seeds=20, N=1000, TC=1050, base_noise=3.0):
    """Interpolate from pure power-law (C=0) to full LPPL by scaling the
    oscillation amplitude C. Report detection rate of N_cyc>=3 and tc error."""
    rows = []
    A0, B0, C0 = 100.0, -60.0, 12.0
    for a in amps:
        ncs, errs, detect = [], [], 0
        for s in range(n_seeds):
            rng = np.random.default_rng(s)
            t = np.arange(N, dtype=float)
            dt = np.maximum(TC - t, 1e-9)
            clean = (A0 + B0*dt**0.35
                     + a*C0*dt**0.35*np.cos(8.5*np.log(dt)+0.5))
            obs = clean + 4*np.sin(2*np.pi*t/24) + rng.normal(0, base_noise, N)
            v = L.lppl_validity(t, obs, seed=s)
            ncs.append(v["ncyc"]); errs.append(abs(v["tc"]-TC))
            detect += v["valid"]
        rows.append(dict(amp=a, detect_rate=detect/n_seeds,
                         ncyc_med=float(np.median(ncs)),
                         tc_err_med=float(np.median(errs))))
        print(f"E5 C_scale={a:4.2f}: valid_rate={detect/n_seeds:.2f} "
              f"Ncyc med={np.median(ncs):.2f} tc_err med={np.median(errs):.1f}")
    json.dump(rows, open(f"{RES}/e5_partial_lp.json", "w"), indent=2)
    return rows


if __name__ == "__main__":
    which = sys.argv[1] if len(sys.argv) > 1 else "all"
    if which in ("all", "e1"): print("\n=== E1 noise sweep ==="); e1_noise_sweep()
    if which in ("all", "e2"): print("\n=== E2 specificity ==="); e2_specificity()
    if which in ("all", "e3"): print("\n=== E3 statistics ==="); e3_statistics()
    if which in ("all", "e4"): print("\n=== E4 threshold ROC ==="); e4_threshold_roc()
    if which in ("all", "e5"): print("\n=== E5 partial LP ==="); e5_partial_lp()
    print("\nDONE")


==> anc/hierarchical.py <==
"""
Hierarchical / synchronized-retry network model.

Discrete scale invariance (the origin of log-periodicity) is expected when a
system has a hierarchical/self-similar structure or synchronized cascades across
scales. Here we build a tree of retrying clients: when a parent node saturates,
its children synchronize retries, and retry waves cascade up a b-ary hierarchy.
This CAN generate genuine log-periodic precursors WITHOUT injecting Eq.(LPPL).

We then test whether LPPL fits well here (high R2) -- i.e. whether an *emergent*
mechanism with hierarchical structure produces the signature LPPL needs.
"""
import numpy as np

def hierarchical_retry_sim(N=4000, depth=5, branch=2, collapse_step=3000,
                           ramp_start=1500, seed=0):
    rng = np.random.default_rng(seed)
    # nodes per level; level L has branch^L nodes
    levels = [branch**L for L in range(depth)]
    load = [np.zeros(n) for n in levels]
    cap  = [rng.uniform(0.9,1.1,n) for n in levels]
    alarm = np.zeros(N)
    # log-periodic-prone dynamics: retries synchronize at geometric time scales
    for k in range(N):
        if k < ramp_start:
            drive = 0.5
        else:
            frac = (k-ramp_start)/max(collapse_step-ramp_start,1)
            drive = 0.5 + 0.55*frac
        total_alarm = 0.0
        # propagate from leaves up; saturated node triggers synchronized retry
        for L in range(depth-1, -1, -1):
            arr = drive*cap[L] + rng.normal(0,0.03,levels[L])
            load[L] = np.maximum(load[L] + arr - cap[L], 0)
            sat = load[L] > 1.5*cap[L]
            # synchronized retry: saturated children dump onto parent at level L-1
            if L>0 and sat.any():
                parent_load = np.add.reduceat(sat.astype(float)*load[L],
                              np.arange(0, levels[L], branch))
                # geometric (scale-invariant) coupling amplifies at each level up
                load[L-1] += 0.15*(branch**0.5)*parent_load[:levels[L-1]]
                load[L][sat] *= 0.4
            total_alarm += sat.sum()*(branch**(depth-1-L))  # weight by scale
        alarm[k] = total_alarm + rng.normal(0,0.5)
    return np.clip(alarm,0,None), dict(collapse_step=collapse_step,
                                       ramp_start=ramp_start)

if __name__=="__main__":
    import analysis as A
    for seed in range(3):
        alarm,meta = hierarchical_retry_sim(seed=seed)
        # find sustained collapse
        base=alarm[:1000]; thr=base.mean()+6*base.std()
        over=(alarm>thr).astype(int)
        csum=np.convolve(over,np.ones(15,int),'valid')
        cand=np.where(csum>=15)[0]; cand=cand[cand>=1500]
        cs=int(cand[0]) if len(cand) else meta['collapse_step']
        # fit LPPL to raw alarm in a pre-collapse window
        win=alarm[cs-800:cs]
        fr=A.fit_lppl(np.arange(len(win),dtype=float),win)
        print(f"seed{seed}: collapse@{cs} raw-LPPL R2={fr['r2']:.3f} omega={fr['omega']:.1f} tc_local={fr['tc']:.0f}/800")


==> anc/lp_significance.py <==
"""
Is the log-periodic component real, or is a high LPPL R2 just curve-fitting?

Diagnostic: nested-model F-test comparing
  H0: pure power-law   y = A + B (tc - t)^m
  H1: full LPPL        y = A + B (tc-t)^m + C (tc-t)^m cos[w log(tc-t)+phi]
plus a Lomb-Scargle check that the residual-of-power-law oscillation is periodic
in log(tc - t) (the defining property of discrete scale invariance).

Returns the fraction of variance the oscillation adds over the power law, and
an F-statistic / p-value used to decide whether the log-periodic term is
statistically warranted.
"""
import numpy as np
from scipy.optimize import least_squares
from scipy import stats
import analysis as A

def _fit_powerlaw(t, y, tc, n_starts=8, seed=0):
    rng=np.random.default_rng(seed); best=None
    def resid(theta):
        m,=theta
        dt=np.maximum(tc-t,1e-9); F=dt**m
        X=np.column_stack([np.ones_like(t),F])
        b,*_=np.linalg.lstsq(X,y,rcond=None); return X@b-y
    for _ in range(n_starts):
        try: r=least_squares(resid,[rng.uniform(0.1,0.8)],bounds=([0.05],[0.95]),max_nfev=1000)
        except Exception: continue
        ss=np.sum(resid(r.x)**2)
        if best is None or ss<best[0]: best=(ss,r.x[0])
    return best

def lp_significance(t, y, seed=0):
    t=np.asarray(t,float); y=np.asarray(y,float)
    full=A.fit_lppl(t,y,seed=seed)
    tc=full['tc']
    # SSE full
    dt=np.maximum(tc-t,1e-9)
    F=dt**full['m']; g=dt**full['m']*np.cos(full['omega']*np.log(dt)+full['phi'])
    X=np.column_stack([np.ones_like(t),F,g]); b,*_=np.linalg.lstsq(X,y,rcond=None)
    sse_full=np.sum((X@b-y)**2)
    # SSE power-law only (nested), same tc
    sse_pl,m_pl=_fit_powerlaw(t,y,tc,seed=seed)
    n=len(t); p_full=6; p_pl=4   # (A,B,tc,m) vs (A,B,C,tc,m,omega,phi) approx dof
    df1=p_full-p_pl; df2=n-p_full
    F_stat=((sse_pl-sse_full)/df1)/(sse_full/df2+1e-12)
    pval=1-stats.f.cdf(F_stat,df1,df2)
    var_added=1-sse_full/(sse_pl+1e-12)   # fraction of PL residual explained by oscillation
    return dict(tc=tc, r2_full=full['r2'], F=float(F_stat), p=float(pval),
                osc_gain=float(var_added), omega=full['omega'])

if __name__=="__main__":
    import datagen as d, hierarchical as H
    rng=np.random.default_rng(0); t=np.arange(800,dtype=float)
    print("=== Monotone controls (should be NON-significant osc) ===")
    pl=100-60*(900-t)**0.4+rng.normal(0,1,800)
    logi=100/(1+np.exp(-(t-600)/40))+rng.normal(0,1,800)
    for nm,y in [('power-law',pl),('logistic',logi)]:
        s=lp_significance(t,y); print(f"{nm:12s} R2={s['r2_full']:.3f} oscGain={s['osc_gain']:.3f} F={s['F']:.1f} p={s['p']:.3g}")
    print("=== Injected LPPL (should be significant) ===")
    _,obs,gt=d.injected_lppl_series(N=1000,tc=1050)
    s=lp_significance(np.arange(1000,dtype=float),obs)
    print(f"injected     R2={s['r2_full']:.3f} oscGain={s['osc_gain']:.3f} F={s['F']:.1f} p={s['p']:.3g}")
    print("=== Emergent queueing (expect NON-significant) ===")
    import datagen as d2
    k,m=d2.emergent_network_sim(seed=0); cs=d2.detect_collapse_step(k['alarm'],m['collapse_step'],m['ramp_start'])
    win=k['alarm'][cs-800:cs]; s=lp_significance(np.arange(800,dtype=float),win)
    print(f"emergent     R2={s['r2_full']:.3f} oscGain={s['osc_gain']:.3f} F={s['F']:.1f} p={s['p']:.3g}")


def log_periodicity_test(t, y, tc=None, seed=0):
    """Stronger test: fit power-law, take residuals, and check whether they are
    periodic in log(tc - t) via Lomb-Scargle. Genuine log-periodicity -> a sharp
    peak at a stable omega; trend-misfit -> broadband/no coherent peak."""
    from astropy.timeseries import LombScargle
    t=np.asarray(t,float); y=np.asarray(y,float)
    if tc is None:
        tc=A.fit_lppl(t,y,seed=seed)['tc']
    sse_pl,m_pl=_fit_powerlaw(t,y,tc,seed=seed)
    dt=np.maximum(tc-t,1e-9); F=dt**m_pl
    X=np.column_stack([np.ones_like(t),F]); b,*_=np.linalg.lstsq(X,y,rcond=None)
    resid=y-X@b
    x=np.log(dt)                      # log-time axis
    order=np.argsort(x); x=x[order]; r=resid[order]
    # frequencies corresponding to omega in [3,15]
    freqs=np.linspace(3,15,400)/(2*np.pi)
    ls=LombScargle(x,r)
    power=ls.power(freqs)
    peak=power.max(); peak_omega=freqs[np.argmax(power)]*2*np.pi
    fap=ls.false_alarm_probability(peak)   # significance of the peak
    return dict(peak_power=float(peak), peak_omega=float(peak_omega),
                fap=float(fap))


def lppl_validity(t, y, seed=0, ncyc_min=3.0, fap_max=1e-3,
                  oscgain_min=0.10, f_min=10.0):
    """Combined LPPL validity gate. A genuine log-periodic critical signature
    must satisfy ALL of:
      - resolved cycles N_cyc >= ncyc_min          (enough oscillations)
      - Lomb-Scargle FAP <= fap_max                (periodicity is significant)
      - oscillation gain >= oscgain_min            (osc term explains variance
                                                    beyond the power law)
      - nested F-stat >= f_min                      (osc term is warranted)
    Returns dict with the sub-metrics and a boolean `valid`.
    """
    fit = A.fit_lppl(t, y, seed=seed)
    tc = fit["tc"]
    dt = np.maximum(tc - t, 1e-9)
    span = np.log(dt).max() - np.log(dt).min()
    ncyc = fit["omega"] * span / (2 * np.pi)
    ls = log_periodicity_test(t, y, tc=tc, seed=seed)
    sig = lp_significance(t, y, seed=seed)
    valid = bool(ncyc >= ncyc_min and ls["fap"] <= fap_max
                 and sig["osc_gain"] >= oscgain_min and sig["F"] >= f_min)
    return dict(valid=valid, ncyc=float(ncyc), fap=float(ls["fap"]),
                osc_gain=float(sig["osc_gain"]), F=float(sig["F"]),
                r2=float(fit["r2"]), tc=float(tc))


==> anc/make_figs.py <==
import numpy as np, json, os, sys
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
sys.path.insert(0, os.path.dirname(__file__))
HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(HERE, "results")
FIGS = os.path.join(HERE, "figs")
import datagen as d, analysis as A

plt.rcParams.update({"figure.dpi": 130, "font.size": 10,
                     "axes.spines.top": False, "axes.spines.right": False})
FIG = FIGS; os.makedirs(FIG, exist_ok=True)

# ---- Fig 1: injected LPPL sanity check -- tc recovery vs lead ----
TRUE=1500
t,obs,gt = d.injected_lppl_series(N=1450, tc=TRUE, noise=3.0, seed=1)
ends=np.arange(1050,1440,25); tcs=[]; r2s=[]
for e in ends:
    fr=A.fit_lppl(np.arange(e,dtype=float), obs[:e])
    tcs.append(fr["tc"]); r2s.append(fr["r2"])
tcs=np.array(tcs)
fig,ax=plt.subplots(1,2,figsize=(9,3.4))
ax[0].plot(t,obs,lw=.7,color="#444"); ax[0].axvline(TRUE,color="crimson",ls="--",label="true $t_c$")
ax[0].set_title("Injected LPPL telemetry"); ax[0].set_xlabel("time step"); ax[0].set_ylabel("KPI"); ax[0].legend()
ax[1].plot(TRUE-ends, tcs-TRUE, "o-", color="#1f77b4")
ax[1].axhline(0,color="crimson",ls="--")
ax[1].set_xlabel("lead time (steps before $t_c$)"); ax[1].set_ylabel("$\\hat{t_c}-t_c$ error")
ax[1].set_title("$t_c$ recovery (sanity check)")
ax[1].invert_xaxis()
plt.tight_layout(); plt.savefig(f"{FIG}/fig1_injected_sanity.png"); plt.close()

# ---- Fig 2: emergent sim KPIs + collapse ----
k,m=d.emergent_network_sim(seed=0)
cs=d.detect_collapse_step(k["alarm"],m["collapse_step"],m["ramp_start"])
fig,ax=plt.subplots(5,1,figsize=(8,7),sharex=True)
for a,(name,ser) in zip(ax,k.items()):
    a.plot(ser,lw=.6,color="#333"); a.axvline(cs,color="crimson",ls="--")
    a.axvline(m["ramp_start"],color="orange",ls=":")
    a.set_ylabel(name,fontsize=8)
ax[0].set_title("Emergent multi-KPI network telemetry (orange=ramp start, red=collapse)")
ax[-1].set_xlabel("time step")
plt.tight_layout(); plt.savefig(f"{FIG}/fig2_emergent_kpis.png"); plt.close()

# ---- Fig 3: LPPL fit quality emergent vs injected ----
# emergent: distribution of R2 over sliding windows (raw & attractor) near collapse
def r2_windows(seed, use_at):
    kk,mm=d.emergent_network_sim(seed=seed)
    ccs=d.detect_collapse_step(kk["alarm"],mm["collapse_step"],mm["ramp_start"])
    names=['alarm','latency','utilization','cpu','packet_loss']; out=[]
    for end in range(2000, ccs, 100):
        if use_at:
            kw={n:kk[n][end-800:end] for n in names}
            try: U=A.unified_embedding(kw)
            except ValueError: continue
            met=A.attractor_metrics(U)["distance"]
        else:
            met=kk["alarm"][end-800:end].astype(float)
        fr=A.fit_lppl(np.arange(len(met),dtype=float),met)
        if fr: out.append(fr["r2"])
    return out
emg_raw=sum([r2_windows(s,False) for s in range(4)],[])
emg_at =sum([r2_windows(s,True)  for s in range(4)],[])
inj=r2s
fig,ax=plt.subplots(figsize=(6,3.6))
ax.hist(inj,bins=12,alpha=.7,label=f"injected raw (n={len(inj)})",color="#2ca02c")
ax.hist(emg_raw,bins=12,alpha=.6,label=f"emergent raw (n={len(emg_raw)})",color="#1f77b4")
ax.hist(emg_at,bins=12,alpha=.6,label=f"emergent attractor (n={len(emg_at)})",color="#ff7f0e")
ax.axvline(0.85,color="crimson",ls="--",label="R²>0.85 threshold")
ax.set_xlabel("LPPL fit $R^2$"); ax.set_ylabel("count"); ax.legend(fontsize=8)
ax.set_title("LPPL fit quality: injected vs emergent")
plt.tight_layout(); plt.savefig(f"{FIG}/fig3_r2_distribution.png"); plt.close()

# ---- Fig 4: lead-time / detection comparison ----
res=json.load(open(os.path.join(RESULTS, "leadtimes.json")))
methods=["attractor","raw","threshold","csd","ml"]
labels=["LPPL\nattractor","LPPL\nraw","Threshold","Critical\nslowing","XGBoost"]
det=[sum(1 for r in res if r[f"lead_{mm}"] is not None) for mm in methods]
leads=[[r[f"lead_{mm}"] for r in res if r[f"lead_{mm}"] is not None] for mm in methods]
fig,ax=plt.subplots(1,2,figsize=(9,3.6))
ax[0].bar(labels,det,color="#4c72b0"); ax[0].set_ylabel(f"detections (of {len(res)})")
ax[0].set_title("Detection rate (persistent, 0 false alarms)")
means=[np.mean(l) if l else 0 for l in leads]
ax[1].bar(labels,means,color="#dd8452"); ax[1].set_ylabel("mean lead time (steps)")
ax[1].set_title("Mean lead time when detected")
plt.tight_layout(); plt.savefig(f"{FIG}/fig4_comparison.png"); plt.close()

print("figures written:", os.listdir(FIG))
print("emergent raw R2 median=%.3f  attractor median=%.3f  injected median=%.3f"%(
    np.median(emg_raw), np.median(emg_at), np.median(inj)))

# ---- Fig 5: the diagnostic -- R2 fails, resolved-cycles separates ----
import lp_significance as L
rng=np.random.default_rng(0); tt=np.arange(800,dtype=float)
controls={
 'power-law\n(no osc)': 100-60*(900-tt)**0.4+rng.normal(0,1,800),
 'logistic\n(trend misfit)': 100/(1+np.exp(-(tt-600)/40))+rng.normal(0,1,800),
}
def diag(t,y):
    tc=A.fit_lppl(t,y)['tc']; dt=np.maximum(tc-t,1e-9)
    span=np.log(dt).max()-np.log(dt).min(); s=L.log_periodicity_test(t,y)
    return A.fit_lppl(t,y)['r2'], s['peak_omega']*span/(2*np.pi)
pts=[]
for nm,y in controls.items():
    r2,nc=diag(tt,y); pts.append((nm,r2,nc,'#d62728'))
_,inj,_=d.injected_lppl_series(N=1000,tc=1050)
r2,nc=diag(np.arange(1000,dtype=float),inj); pts.append(('injected LPPL\n(genuine)',r2,nc,'#2ca02c'))
kk,mm=d.emergent_network_sim(seed=0); ccs=d.detect_collapse_step(kk['alarm'],mm['collapse_step'],mm['ramp_start'])
r2,nc=diag(np.arange(800,dtype=float),kk['alarm'][ccs-800:ccs]); pts.append(('emergent\nnetwork',r2,nc,'#1f77b4'))
fig,ax=plt.subplots(1,2,figsize=(9,3.8))
names=[p[0] for p in pts]; r2s_=[p[1] for p in pts]; ncs=[p[2] for p in pts]; cols=[p[3] for p in pts]
ax[0].bar(range(len(pts)),r2s_,color=cols); ax[0].axhline(0.85,color='crimson',ls='--')
ax[0].set_xticks(range(len(pts))); ax[0].set_xticklabels(names,fontsize=7)
ax[0].set_ylabel('LPPL fit $R^2$'); ax[0].set_title('$R^2$ does NOT discriminate')
ax[1].bar(range(len(pts)),ncs,color=cols); ax[1].axhline(3,color='crimson',ls='--',label='$\\geq$3 cycles')
ax[1].set_xticks(range(len(pts))); ax[1].set_xticklabels(names,fontsize=7)
ax[1].set_ylabel('resolved log-periodic cycles'); ax[1].set_title('Cycle count DOES discriminate'); ax[1].legend(fontsize=8)
plt.tight_layout(); plt.savefig(f"{FIG}/fig5_diagnostic.png"); plt.close()
print("fig5 written")


==> anc/make_figs_extra.py <==
import numpy as np, json, os
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt
plt.rcParams.update({"figure.dpi":130,"font.size":10,
                     "axes.spines.top":False,"axes.spines.right":False})
HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(HERE, "results")
FIGS = os.path.join(HERE, "figs")
FIG=FIGS; RES=RESULTS
os.makedirs(FIG, exist_ok=True)

# Fig 6: noise robustness (E1)
e1=json.load(open(f"{RES}/e1_noise_sweep.json"))
nz=[r["noise"] for r in e1]; err=[r["tc_err_med"] for r in e1]; r2=[r["r2_mean"] for r in e1]
fig,ax=plt.subplots(1,2,figsize=(9,3.3))
ax[0].plot(nz,err,"o-",color="#1f77b4"); ax[0].set_xlabel("observational noise $\\sigma$")
ax[0].set_ylabel("median $|\\hat t_c-t_c|$ (steps)"); ax[0].set_title("$t_c$ recovery vs noise")
ax[1].plot(nz,r2,"s-",color="#2ca02c"); ax[1].set_xlabel("observational noise $\\sigma$")
ax[1].set_ylabel("mean $R^2$"); ax[1].set_ylim(0.95,1.001); ax[1].set_title("Fit quality vs noise")
plt.tight_layout(); plt.savefig(f"{FIG}/fig6_noise.png"); plt.close()

# Fig 7: specificity -- cycle-only vs combined gate (E2)
e2=json.load(open(f"{RES}/e2_specificity.json"))
labels=[r["control"].replace("_","\n") for r in e2]
cyc=[r["fp_cyclecount_only"] for r in e2]; comb=[r["fp_combined_gate"] for r in e2]
x=np.arange(len(labels)); w=0.38
fig,ax=plt.subplots(figsize=(7,3.6))
ax.bar(x-w/2,cyc,w,label="cycle-count alone",color="#d62728")
ax.bar(x+w/2,comb,w,label="combined validity gate",color="#2ca02c")
ax.set_xticks(x); ax.set_xticklabels(labels,fontsize=8)
ax.set_ylabel("false-positive rate"); ax.set_title("Specificity on non-log-periodic controls")
ax.legend(); plt.tight_layout(); plt.savefig(f"{FIG}/fig7_specificity.png"); plt.close()

# Fig 8: partial-LP boundary (E5)
e5=json.load(open(f"{RES}/e5_partial_lp.json"))
amp=[r["amp"] for r in e5]; det=[r["detect_rate"] for r in e5]
fig,ax=plt.subplots(figsize=(6,3.6))
ax.plot(amp,det,"o-",color="#9467bd")
ax.axhline(0.5,color="gray",ls=":"); ax.set_xscale("symlog",linthresh=0.02)
ax.set_xlabel("oscillation amplitude scale (C relative to full LPPL)")
ax.set_ylabel("validity-gate detection rate")
ax.set_title("Sensitivity: where LPPL becomes detectable")
plt.tight_layout(); plt.savefig(f"{FIG}/fig8_partial_lp.png"); plt.close()

# Fig 9: ROC / separation (E4) + E3 CIs
e4=json.load(open(f"{RES}/e4_threshold_roc.json"))
raw=e4["roc_cyclecount_only"]; gate=e4["roc_with_significance"]
fig,ax=plt.subplots(1,2,figsize=(9,3.6))
ax[0].plot([r["fpr"] for r in raw],[r["tpr"] for r in raw],"-",color="#d62728",label="cycle-count only")
ax[0].plot([r["fpr"] for r in gate],[r["tpr"] for r in gate],"-",color="#2ca02c",label="combined gate")
ax[0].plot([0,1],[0,1],":",color="gray"); ax[0].set_xlabel("false-positive rate")
ax[0].set_ylabel("true-positive rate"); ax[0].set_title("ROC"); ax[0].legend(fontsize=8)
e3=json.load(open(f"{RES}/e3_statistics.json"))
labels2=["injected\nLPPL","emergent\nnetwork"]
means=[e3["injected_ncyc_mean_ci"][0],e3["emergent_ncyc_mean_ci"][0]]
los=[e3["injected_ncyc_mean_ci"][1],e3["emergent_ncyc_mean_ci"][1]]
his=[e3["injected_ncyc_mean_ci"][2],e3["emergent_ncyc_mean_ci"][2]]
err=[[m-l for m,l in zip(means,los)],[h-m for m,h in zip(means,his)]]
ax[1].bar(labels2,means,yerr=err,capsize=6,color=["#2ca02c","#1f77b4"])
ax[1].axhline(3,color="crimson",ls="--",label="$N_{cyc}=3$ threshold")
ax[1].set_ylabel("resolved cycles $N_{cyc}$ (95% CI)")
ax[1].set_title(f"Separation (Cliff's $\\delta$={e3['cliffs_delta']:.2f})"); ax[1].legend(fontsize=8)
plt.tight_layout(); plt.savefig(f"{FIG}/fig9_roc_ci.png"); plt.close()
print("extra figures written:", [f for f in os.listdir(FIG) if f>='fig6'])


==> anc/requirements.txt <==
numpy>=1.24
scipy>=1.10
scikit-learn>=1.2
xgboost>=1.7
matplotlib>=3.6
astropy>=5.2

